Classification of 4d N=2 gauge theories

We classify all possible four-dimensional N=2 supersymmetric UV-complete gauge theories composed of semi-simple gauge groups and hypermultiplets. We also give appropriate references for all theories with known Seiberg-Witten solutions.

==> anc/enumerate-gauge-theories.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    613417,      16132]
NotebookOptionsPosition[    607280,      15936]
NotebookOutlinePosition[    607685,      15954]
CellTagsIndexPosition[    607642,      15951]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["First we define functions turning data into diagrams.", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vsh", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xc_", ",", "yc_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SU", "[", "n_", "]"}], ",", "_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"LightYellow", ",", 
     RowBox[{"Disk", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xc", ",", "yc"}], "}"}], ",", ".2"}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", "n", "]"}], ",", "14", ",", "Black", ",", 
         "Bold"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"xc", ",", "yc"}], "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vsh", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xc_", ",", "yc_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SO", "[", "n_", "]"}], ",", "_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"LightYellow", ",", 
     RowBox[{"Disk", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xc", ",", 
         RowBox[{"yc", "-", ".1"}]}], "}"}], ",", ".2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi"}], "}"}]}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", "n", "]"}], ",", "14", ",", "Black", ",", 
         "Bold"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"xc", ",", "yc"}], "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vsh", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xc_", ",", "yc_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"USp", "[", "n_", "]"}], ",", "_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"LightYellow", ",", 
     RowBox[{"Disk", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xc", ",", 
         RowBox[{"yc", "+", ".1"}]}], "}"}], ",", ".2", ",", 
       RowBox[{"{", 
        RowBox[{"Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", "n", "]"}], ",", "14", ",", "Black", ",", 
         "Bold"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"xc", ",", "yc"}], "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"vsh", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xc_", ",", "yc_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"G2", ",", "_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "h_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"LightRed", ",", 
     RowBox[{"Disk", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xc", ",", 
         RowBox[{"yc", "+", ".1"}]}], "}"}], ",", ".2"}], "]"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Text", "[", "G2", "]"}], ",", "14", ",", "Black", ",", 
         "Bold"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"xc", ",", "yc"}], "}"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vsh", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"xc_", ",", "yc_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Matter", ",", "_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w_", ",", "h_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"LightGray", ",", 
    RowBox[{"Disk", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xc", ",", "yc"}], "}"}], ",", ".1"}], "]"}]}], 
   "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphlabel", "[", 
   RowBox[{"bif", "[", 
    RowBox[{"_", ",", "_"}], "]"}], "]"}], ":=", "\"\<\>\""}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphlabel", "[", 
   RowBox[{"biff", "[", 
    RowBox[{"_", ",", "_"}], "]"}], "]"}], ":=", "\"\<//\>\""}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphlabel", "[", 
   RowBox[{"spinbif", "[", 
    RowBox[{"_", ",", "_"}], "]"}], "]"}], ":=", "\"\<S\>\""}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"graphlabel", "[", 
   RowBox[{"f_", "[", 
    RowBox[{"_", ",", "_"}], "]"}], "]"}], ":=", "f"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ShowQuiver", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"q", "=", 
      RowBox[{"AsQuiver", "[", 
       RowBox[{"x", ",", "1"}], "]"}]}], "}"}], ",", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{"q", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{"VertexShapeFunction", "\[Rule]", "vsh"}], " ", ",", 
      RowBox[{"GraphLayout", "\[Rule]", "\"\<LayeredDigraphDrawing\>\""}], 
      ",", 
      RowBox[{"DirectedEdges", "\[Rule]", "True"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AsQuiver", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x_", ",", 
      RowBox[{"{", "}"}]}], "}"}], ",", "n_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"x", ",", "n"}], "}"}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AsQuiver", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x_", ",", "xs_"}], "}"}], ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"leaves", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"AsQuiver", "[", 
          RowBox[{
           RowBox[{"xs", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            RowBox[{"10", "n"}], "+", "i"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "xs", "]"}]}], "}"}]}], "]"}]}], ",", 
      "edges", ",", "vertices"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"vertices", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ")"}],
           "&"}], " ", "/@", " ", "leaves"}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"edges", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ")"}],
           "&"}], " ", "/@", " ", "leaves"}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"x", ",", "n"}], "}"}], "}"}], "~", "Join", "~", 
        "vertices"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Labeled", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x", ",", "n"}], "}"}], "\[DirectedEdge]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xs", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", "2", ",", "1"}], "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
                RowBox[{"10", "n"}], "+", "i"}]}], "}"}]}], ",", 
            RowBox[{"graphlabel", "[", " ", 
             RowBox[{"xs", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "xs", "]"}]}], "}"}]}], "]"}], "~", "Join",
         "~", "edges"}]}], "\[IndentingNewLine]", "}"}]}]}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["This function obtains all the subsets of {i,j, ...} \
such that func[i]+func[j]+ ... \[LessEqual] max.  Usually it doesn\
\[CloseCurlyQuote]t return {i} if {i,j} is also allowed. To get really all \
the subsets, Use MaxOnly \[Rule] False.", "Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsets", "[", 
   RowBox[{"x_", ",", "func_", ",", "max_", ",", "h_", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"max", "<", "0"}], ",", 
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"next", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Prepend", "[", 
               RowBox[{"#", ",", 
                RowBox[{
                "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
                "]"}], "&"}], "/@", " ", 
             RowBox[{"subsets", "[", 
              RowBox[{"x", ",", "func", ",", 
               RowBox[{"max", "-", 
                RowBox[{"func", "[", 
                 RowBox[{
                 "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "]"}]}], ",", "i"}], "]"}]}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"OptionValue", "[", "MaxOnly", "]"}], "\[Equal]", 
             "True"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"next", "\[Equal]", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"func", "[", 
                  RowBox[{
                  "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                   "]"}], "\[LessEqual]", "max"}], ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{
                  "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
                   "}"}], "}"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], ",", " ", "next"}], " ", "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"func", "[", 
                 RowBox[{
                 "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "]"}], "\[LessEqual]", "max"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                 "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
                 "}"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "]"}], "~", "Join", "~", "next"}]}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "h", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", ",", "1"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "branches", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MaxOnly", "\[Rule]", "True"}], ",", 
     RowBox[{"LevelOneOnly", "\[Rule]", " ", "False"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "subsets", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MaxOnly", "\[Rule]", "True"}], ",", 
     RowBox[{"LevelOneOnly", "\[Rule]", " ", "False"}]}], "}"}]}], 
  ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["This function lists all branches starting with gauge \
group \[OpenCurlyDoubleQuote]start\[CloseCurlyDoubleQuote], with the hyper\
\[CloseCurlyQuote]s contribution to the beta function < \
\[OpenCurlyDoubleQuote]maxh\[CloseCurlyDoubleQuote]. The matter contents \
allowed are specified by \[OpenCurlyDoubleQuote]choices\
\[CloseCurlyDoubleQuote]. Usually returns only the maximal quiver, where no \
gauge groups or matters can be added. If you really want to get all, use \
MaxOnly \[Rule] False.\nAnother options: LevelOneOnly\[Rule]True returns only \
branches with length 2.", "Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flip", "[", 
   RowBox[{"bif", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "]"}], ":=", 
  RowBox[{"bif", "[", 
   RowBox[{"y", ",", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flip", "[", 
   RowBox[{"biff", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "]"}], ":=", 
  RowBox[{"biff", "[", 
   RowBox[{"y", ",", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flip", "[", 
   RowBox[{"spinbif", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "]"}], ":=", 
  RowBox[{"spinbif", "[", 
   RowBox[{"y", ",", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"branches", "[", 
   RowBox[{"start_", ",", "maxh_", ",", "choices_", ",", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"next", ",", "nextbranches", ",", "leaves"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"next", "=", "\[IndentingNewLine]", 
      RowBox[{"Select", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MatchQ", "[", 
              RowBox[{"start", ",", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", 
             RowBox[{"start", "/.", "#"}], ",", 
             RowBox[{"{", "}"}]}], "]"}], "&"}], " ", "/@", " ", "choices"}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"contrib", "[", "#", "]"}], "\[LessEqual]", " ", "maxh"}], 
         "&"}]}], "\[IndentingNewLine]", "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"nextbranches", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "===",
                 "Matter"}], " ", "||", " ", 
               RowBox[{"OptionValue", "[", "LevelOneOnly", "]"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"#", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                   "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Module", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"gauge", "=", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "}"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Function", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"{", 
                    RowBox[{"#", ",", "x"}], "}"}]}], "]"}], "/@", 
                 RowBox[{"branches", "[", 
                  RowBox[{"gauge", ",", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"hvee", "[", "gauge", "]"}]}], "-", 
                    RowBox[{"contrib", "[", 
                    RowBox[{"flip", "[", "#", "]"}], "]"}]}], ",", "choices", 
                   ",", "opts"}], "]"}]}]}], "]"}]}], "]"}], "&"}], 
           "\[IndentingNewLine]", " ", "/@", "next"}], "\[IndentingNewLine]", 
          ",", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"contrib", "[", 
           RowBox[{
           "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}], "<", 
          RowBox[{"contrib", "[", 
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"leaves", "=", 
      RowBox[{"subsets", "[", 
       RowBox[{"nextbranches", ",", 
        RowBox[{
         RowBox[{"contrib", "[", 
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "]"}], "&"}], ",", "maxh", ",", "1", ",", "opts"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OptionValue", "[", "MaxOnly", "]"}], "\[Equal]", "True"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"leaves", "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"start", ",", 
            RowBox[{"{", "}"}]}], "}"}], "}"}], ",", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"start", ",", "#"}], "}"}], "&"}], " ", "/@", " ", 
           "leaves"}], ")"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"start", ",", 
           RowBox[{"{", "}"}]}], "}"}], "}"}], "~", "Join", "~", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"start", ",", "#"}], "}"}], "&"}], " ", "/@", " ", 
          "leaves"}], ")"}]}]}], "]"}]}]}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Another way to remove clutter: RemoveVeryObvious[...] \
removes theories made of just one branch or two small branches.", \
"Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemoveVeryObvious", "[", "x_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{"x", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "]"}], ">", "2"}], " ", "||", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "\[Equal]", "2"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"contrib", "[", 
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1", ",", "1"}], "\[RightDoubleBracket]"}], 
              "]"}], "-", 
             RowBox[{"hvee", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"contrib", "[", 
              RowBox[{"#", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2", ",", "1"}], "\[RightDoubleBracket]"}], 
              "]"}], "-", 
             RowBox[{"hvee", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}]}], ")"}]}], "<", "0"}]}], ")"}]}], ")"}], "&"}]}], 
   "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["You can also check the structure of the branches. \
depth[..] gives the overall depth, and lengths[..] gives the list of the \
lengths of individual branches.", "Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth", "[", 
   RowBox[{"{", 
    RowBox[{"Matter", ",", 
     RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lengths", "[", 
   RowBox[{"{", 
    RowBox[{"Matter", ",", 
     RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"{", "0", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth", "[", 
   RowBox[{"{", 
    RowBox[{"_", ",", 
     RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", "1"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lengths", "[", 
   RowBox[{"{", 
    RowBox[{"_", ",", 
     RowBox[{"{", "}"}]}], "}"}], "]"}], ":=", 
  RowBox[{"{", "1", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lengths", "[", 
   RowBox[{"{", 
    RowBox[{"_", ",", "xs_"}], "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"depth", "[", 
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "]"}]}], ")"}], "&"}], "/@", "xs"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth", "[", "x_", "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{"lengths", "[", "x", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CartanMatrix", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], ",", 
    RowBox[{
     RowBox[{"a", "=", 
      RowBox[{"AdjacencyMatrix", "[", "x", "]"}]}], ";", 
     RowBox[{"b", "=", 
      RowBox[{
       RowBox[{"-", "a"}], "-", 
       RowBox[{"Transpose", "[", "a", "]"}]}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "i"}], "\[RightDoubleBracket]"}], "=", "2"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], ";", "b"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DynkinQ", "[", "x_", "]"}], ":=", 
  RowBox[{"And", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "\[GreaterEqual]", "0"}], " ", ")"}], "&"}], "/@", " ", 
     RowBox[{"N", "[", 
      RowBox[{"Eigenvalues", "[", " ", 
       RowBox[{"CartanMatrix", "[", "x", "]"}], "]"}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NonDynkinQ", "[", "x_", "]"}], ":=", 
  RowBox[{"!", 
   RowBox[{"DynkinQ", "[", "x", "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Here come the data. First, the dual Coxeter. ", \
"Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvee", "[", "Matter", "]"}], ":=", 
  RowBox[{"-", "1"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvee", "[", 
   RowBox[{"SU", "[", "n_", "]"}], "]"}], ":=", "n"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvee", "[", 
   RowBox[{"SO", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{"n", "-", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvee", "[", 
   RowBox[{"USp", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"n", "/", "2"}], "+", "1"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvee", "[", "G2", "]"}], ":=", "4"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Possible matters are categorized into a few cases.  \
Each is a list of containing \n         gauge \[RuleDelayed] {list of \
matters}", "Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bifunds", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SU", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SU", "[", "n", "]"}], ",", 
          RowBox[{"SU", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Ceiling", "[", 
             RowBox[{"n", "/", "2"}], "]"}], ",", "2"}], "]"}], ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SO", "[", "n", "]"}], ",", 
          RowBox[{"USp", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"n", "/", "4"}], "]"}]}], "-", "2"}], ",", "2"}], 
           "]"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Floor", "[", 
             RowBox[{"n", "/", "2"}], "]"}]}], "-", "2"}], ",", "2"}], 
         "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"USp", "[", "n", "]"}], ",", 
          RowBox[{"SO", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", "/", "2"}], "+", "2"}], ",", "3"}], "]"}], ",", 
          RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rarebifunds", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"USp", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"USp", "[", "n", "]"}], ",", 
          RowBox[{"USp", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", "2"}], "]"}], ",", "n"}], "}"}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"USp", "[", "n", "]"}], ",", 
          RowBox[{"SU", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"n", "/", "2"}], ",", "3"}], "]"}], ",", "n"}], "}"}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", "n_", "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SO", "[", "n", "]"}], ",", 
          RowBox[{"SU", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"n", "/", "2"}], ",", "2"}], "]"}], ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", "7", "]"}], "\[Rule]", "  ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"spinbif", "[", 
         RowBox[{
          RowBox[{"SO", "[", "7", "]"}], ",", 
          RowBox[{"USp", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "2", ",", "10", ",", "2"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", 
       RowBox[{"n_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "\[LessEqual]", " ", "10"}], "&"}], ")"}]}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"spinbif", "[", 
        RowBox[{
         RowBox[{"USp", "[", "n", "]"}], ",", 
         RowBox[{"SO", "[", "7", "]"}]}], "]"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SU", "[", 
       RowBox[{"n_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EvenQ", "[", "#", "]"}], "&&", " ", 
            RowBox[{"#", "\[GreaterEqual]", " ", "5"}]}], ")"}], "&"}], 
         ")"}]}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"bif", "[", 
        RowBox[{
         RowBox[{"SU", "[", "n", "]"}], ",", 
         RowBox[{"USp", "[", 
          RowBox[{"n", "-", "2"}], "]"}]}], "]"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"G2", "\[RuleDelayed]", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{"G2", ",", 
          RowBox[{"USp", "[", "m", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "2", ",", "8", ",", "2"}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", 
       RowBox[{"n_", "?", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "\[LessEqual]", "8"}], "&"}], ")"}]}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"bif", "[", 
        RowBox[{
         RowBox[{"USp", "[", "n", "]"}], ",", "G2"}], "]"}], "}"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idents", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"SU", "[", "4", "]"}], "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"SO", "[", "6", "]"}], ",", 
          RowBox[{"USp", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"SO", "[", "6", "]"}], ",", 
          RowBox[{"USp", "[", "4", "]"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", "6", "]"}], "\[Rule]", "  ", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"SU", "[", "4", "]"}], ",", 
          RowBox[{"SU", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"SU", "[", "4", "]"}], ",", 
          RowBox[{"SU", "[", "3", "]"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", "5", "]"}], "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"USp", "[", "4", "]"}], ",", 
          RowBox[{"SO", "[", "4", "]"}]}], "]"}], ",", 
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"USp", "[", "4", "]"}], ",", 
          RowBox[{"SO", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"biff", "[", 
         RowBox[{
          RowBox[{"USp", "[", "4", "]"}], ",", 
          RowBox[{"SO", "[", "6", "]"}]}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", "4", "]"}], "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"biff", "[", 
        RowBox[{
         RowBox[{"SO", "[", "5", "]"}], ",", 
         RowBox[{"USp", "[", "2", "]"}]}], "]"}], "}"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Due to my sloppy programming, the fields charged \
under one gauge group need to be given as a bifundamental with a second \
\[OpenCurlyDoubleQuote]imaginary\[CloseCurlyDoubleQuote] group called \
\[OpenCurlyDoubleQuote]Matter\[CloseCurlyDoubleQuote].", "Subsubsection"]], \
"Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matters", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"SU", "[", 
       RowBox[{"n_", "?", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">", "3"}], ")"}], "&"}], ")"}]}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"asym", "[", 
        RowBox[{
         RowBox[{"SU", "[", "n", "]"}], ",", "Matter"}], "]"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SU", "[", "6", "]"}], "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"asym3", "[", 
        RowBox[{
         RowBox[{"SU", "[", "6", "]"}], ",", "Matter"}], "]"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"USp", "[", "6", " ", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"asym3", "[", 
        RowBox[{
         RowBox[{"USp", "[", "6", "]"}], ",", "Matter"}], "]"}], "}"}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SO", "[", 
       RowBox[{"n_", "?", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", " ", "9"}], " ", "&&", " ", 
           RowBox[{"#", "\[LessEqual]", " ", "13"}]}], "&"}], ")"}]}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"{", 
       RowBox[{"spinor", "[", 
        RowBox[{
         RowBox[{"SO", "[", "n", "]"}], ",", "Matter"}], "]"}], "}"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Now we define the beta function contributions.", \
"Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n_", "]"}], ",", 
     RowBox[{"SU", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n_", "]"}], ",", 
     RowBox[{"SO", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n_", "]"}], ",", 
     RowBox[{"USp", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SO", "[", "n_", "]"}], ",", 
     RowBox[{"SU", "[", "m_", "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"2", "m"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SO", "[", "n_", "]"}], ",", 
     RowBox[{"SO", "[", "m_", "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"2", "m"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"SO", "[", "n_", "]"}], ",", 
     RowBox[{"USp", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"USp", "[", "n_", "]"}], ",", 
     RowBox[{"SU", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"USp", "[", "n_", "]"}], ",", 
     RowBox[{"SO", "[", "m_", "]"}]}], "]"}], "]"}], ":=", 
  RowBox[{"m", "/", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"USp", "[", "n_", "]"}], ",", 
     RowBox[{"USp", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{
     RowBox[{"USp", "[", "_", "]"}], ",", "G2"}], "]"}], "]"}], ":=", 
  RowBox[{"7", "/", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{"G2", ",", 
     RowBox[{"USp", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"spinbif", "[", 
    RowBox[{
     RowBox[{"USp", "[", "_", "]"}], ",", 
     RowBox[{"SO", "[", "7", "]"}]}], "]"}], "]"}], ":=", "4"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"spinbif", "[", 
    RowBox[{
     RowBox[{"SO", "[", "7", "]"}], ",", 
     RowBox[{"USp", "[", "m_", "]"}]}], "]"}], "]"}], ":=", "m"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"asym", "[", 
    RowBox[{
     RowBox[{"SU", "[", "n_", "]"}], ",", "Matter"}], "]"}], "]"}], ":=", 
  RowBox[{"n", "-", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"asym3", "[", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", "Matter"}], "]"}], "]"}], ":=", 
  "3"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"asym3", "[", 
    RowBox[{
     RowBox[{"USp", "[", "6", "]"}], ",", "Matter"}], "]"}], "]"}], ":=", 
  RowBox[{"5", "/", "2"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"spinor", "[", 
    RowBox[{
     RowBox[{"SO", "[", 
      RowBox[{"n_", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[GreaterEqual]", " ", "9"}], "&&", " ", 
          RowBox[{"#", "\[LessEqual]", " ", "12"}]}], "&"}], ")"}]}], "]"}], 
     ",", "Matter"}], "]"}], "]"}], ":=", "4"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"spinor", "[", 
    RowBox[{
     RowBox[{"SO", "[", "13", "]"}], ",", "Matter"}], "]"}], "]"}], ":=", 
  "8"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"contrib", "[", 
   RowBox[{"biff", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "]"}], ":=", 
  RowBox[{"contrib", "[", 
   RowBox[{"bif", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["This concludes the program. Let us explain the usage. \
\nbranches[group, max, type] gives all the combinations of branches starting \
with the specified \[OpenCurlyDoubleQuote]group\[CloseCurlyDoubleQuote], with \
total one-loop contribtion at most \[OpenCurlyDoubleQuote]max\
\[CloseCurlyDoubleQuote], using hypers listed in \[OpenCurlyDoubleQuote]type\
\[CloseCurlyDoubleQuote]. For example,", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"branches", "[", 
  RowBox[{
   RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", "bifunds"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bif", "[", 
          RowBox[{
           RowBox[{"SU", "[", "6", "]"}], ",", 
           RowBox[{"SU", "[", "3", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"SU", "[", "3", "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bif", "[", 
          RowBox[{
           RowBox[{"SU", "[", "6", "]"}], ",", 
           RowBox[{"SU", "[", "3", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"SU", "[", "3", "]"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SU", "[", "6", "]"}], ",", 
          RowBox[{"SU", "[", "4", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SU", "[", "4", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bif", "[", 
              RowBox[{
               RowBox[{"SU", "[", "4", "]"}], ",", 
               RowBox[{"SU", "[", "2", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SU", "[", "2", "]"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}]}], "}"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SU", "[", "6", "]"}], ",", 
          RowBox[{"SU", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SU", "[", "5", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bif", "[", 
              RowBox[{
               RowBox[{"SU", "[", "5", "]"}], ",", 
               RowBox[{"SU", "[", "4", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SU", "[", "4", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"bif", "[", 
                   RowBox[{
                    RowBox[{"SU", "[", "4", "]"}], ",", 
                    RowBox[{"SU", "[", "2", "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"SU", "[", "2", "]"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
            "}"}], "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SU", "[", "6", "]"}], ",", 
          RowBox[{"SU", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SU", "[", "5", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bif", "[", 
              RowBox[{
               RowBox[{"SU", "[", "5", "]"}], ",", 
               RowBox[{"SU", "[", "4", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SU", "[", "4", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"bif", "[", 
                   RowBox[{
                    RowBox[{"SU", "[", "4", "]"}], ",", 
                    RowBox[{"SU", "[", "3", "]"}]}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"SU", "[", "3", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"bif", "[", 
                    RowBox[{
                    RowBox[{"SU", "[", "3", "]"}], ",", 
                    RowBox[{"SU", "[", "2", "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"SU", "[", "2", "]"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}]}], 
                 "}"}], "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}]}], "}"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"bif", "[", 
         RowBox[{
          RowBox[{"SU", "[", "6", "]"}], ",", 
          RowBox[{"SU", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"SU", "[", "5", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"bif", "[", 
              RowBox[{
               RowBox[{"SU", "[", "5", "]"}], ",", 
               RowBox[{"SU", "[", "3", "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"SU", "[", "3", "]"}], ",", 
               RowBox[{"{", "}"}]}], "}"}]}], "}"}], "}"}]}], "}"}]}], "}"}], 
      "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["which is the list of raw data. To view graphically, \
use ShowQuiver /@  :", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", "bifunds"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5799999999999983`, 
         176.42000000000002`}, {-89.56319999999998, 84.27680000000005}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.4755074160811894, 
         26.700136612021854`}, {-110.49648711943792`, 105.49648711943794`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[3], 1111}, {
          $CellContext`SU[2], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[3], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1111}, {
              $CellContext`SU[2], 11111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.5000000000000018, 20.954545454545453`}, {-110.5, 
         105.5}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[3], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[3], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"depth", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", "bifunds"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "3"}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lengths", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", "bifunds"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "3", "}"}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["If you want to show non-maximal ones,", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", "bifunds", ",", 
    RowBox[{"MaxOnly", "\[Rule]", " ", "False"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}}, {}, {
        GraphLayout -> "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.055582995951417], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]]}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$1"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{28.833333333333336`, 
         150.16666666666666`}, {-63.16666666666663, 58.1666666666667}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None,
    PlotRangePadding->0.1], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.26530131826742576`, 
         62.99976459510359}, {-109.78531073446331`, 104.78531073446328`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5799999999999983`, 
         176.42000000000002`}, {-89.56319999999998, 84.27680000000005}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.26530131826742576`, 
         62.99976459510359}, {-109.78531073446331`, 104.78531073446328`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.4755074160811894, 
         26.700136612021854`}, {-110.49648711943792`, 105.49648711943794`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[3], 1111}, {
          $CellContext`SU[2], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[3], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1111}, {
              $CellContext`SU[2], 11111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.5000000000000018, 20.954545454545453`}, {-110.5, 
         105.5}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[3], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[3], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.4755074160811894, 
         26.700136612021854`}, {-110.49648711943792`, 105.49648711943794`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[3], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[3], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.26530131826742576`, 
         62.99976459510359}, {-109.78531073446331`, 104.78531073446328`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["\[OpenCurlyDoubleQuote]bifunds\[CloseCurlyDoubleQuote]\
 only contains SU-SU and SO-USp bifundamentals. If you want to use other \
matter fields coupled to just one simple factor, you should do", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "matters"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {$CellContext`Matter, 
          11}, {$CellContext`Matter, 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {$CellContext`Matter, 
              12}] -> $CellContext`asym3, DirectedEdge[{
              $CellContext`SU[6], 1}, {$CellContext`Matter, 
              11}] -> $CellContext`asym3}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["asym3", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["asym3", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> "VertexID$2"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{1., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.580000000000002, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000001}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {$CellContext`Matter, 11}, {
          $CellContext`SU[3], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {$CellContext`Matter, 
              11}] -> $CellContext`asym3}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["asym3", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5799999999999983`, 
         176.42000000000002`}, {-89.56319999999998, 84.27680000000005}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5799999999999983`, 
         176.42000000000002`}, {-89.56319999999998, 84.27680000000005}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {$CellContext`Matter, 11}}, {{{1, 2}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {$CellContext`Matter, 
              11}] -> $CellContext`asym}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["asym", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.36144883485309265`, 
         67.71099290780141}, {-109.69300911854104`, 104.69300911854104`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {$CellContext`Matter, 111}}, {{{1, 2}, {2, 
         3}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {$CellContext`Matter, 
              111}] -> $CellContext`asym}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["asym", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.2263960852043745, 
         38.90659182498561}, {-110.25734024179621`, 105.25734024179619`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {$CellContext`Matter, 1111}}, {{{1, 2}, {
         2, 3}, {3, 4}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 111}, {$CellContext`Matter, 
              1111}] -> $CellContext`asym}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["asym", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.45969039002814505`, 
         27.47517088862083}, {-110.48130277442702`, 105.48130277442702`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.4755074160811894, 
         26.700136612021854`}, {-110.49648711943792`, 105.49648711943794`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[3], 1111}, {
          $CellContext`SU[2], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[3], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1111}, {
              $CellContext`SU[2], 11111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.5000000000000018, 20.954545454545453`}, {-110.5, 
         105.5}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[3], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[3], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {$CellContext`Matter, 111}}, {{{1, 2}, {2, 
         3}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {$CellContext`Matter, 
              111}] -> $CellContext`asym}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["asym", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.2263960852043745, 
         38.90659182498561}, {-110.25734024179621`, 105.25734024179619`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lengths", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "matters"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "2", "}"}]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["Gray circles are dummy targets which seem necessary to have an \
edge inside a ", "Subsubsection"],
 StyleBox["Mathematica", "Subsubsection",
  FontSlant->"Italic"],
 StyleBox[" graph ... ", "Subsubsection"]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SU-USp fundamentals etc. are included by doing", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "6", "]"}], ",", "6", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "rarebifunds"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5799999999999983`, 
         176.42000000000002`}, {-89.56319999999998, 84.27680000000005}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`USp[4], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.052764727520002275`, 
         68.1252064701745}, {-110.10722268091413`, 105.10722268091416`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.4755074160811894, 
         26.700136612021854`}, {-110.49648711943792`, 105.49648711943794`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[4], 111}, {
          $CellContext`SU[3], 1111}, {
          $CellContext`SU[2], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 111}, {
              $CellContext`SU[3], 1111}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[4], 111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1111}, {
              $CellContext`SU[2], 11111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.5000000000000018, 20.954545454545453`}, {-110.5, 
         105.5}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[5], 11}, {
          $CellContext`SU[3], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 11}, {
              $CellContext`SU[3], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.25841611479028614`, 
         37.33761037527593}, {-110.28807947019867`, 105.28807947019864`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SU(4)=SO(6) etc. can be taken into account by doing", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SO", "[", "6", "]"}], ",", 
    RowBox[{"hvee", "[", 
     RowBox[{"SO", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "idents"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`SU[2], 11}, {
          $CellContext`SU[2], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`SU[2], 12}] -> "//", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`SU[2], 11}] -> "//"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376268954`, 
         176.83421356237307`}, {-83.97741356237314, 78.41672784808743}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`SU[2], 11}, {
          $CellContext`USp[2], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`SU[2], 11}] -> "//", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[2], 12}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376268954`, 
         176.8342135623731}, {-83.97741356237314, 78.41672784808743}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}}, {{{1, 2}, {1, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[2], 12}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376268954`, 
         176.8342135623731}, {-77.97741356237309, 72.14244213380171}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[3], 11}, {
              $CellContext`SU[2], 111}] -> "", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`SU[3], 11}] -> "//"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6406096475774694, 
         39.3208053873587}, {-110.67155380416932`, 105.67155380416929`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`USp[4], 11}, {
          $CellContext`SO[5], 111}, {
          $CellContext`SO[4], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 11}, {
              $CellContext`SO[5], 111}] -> "", DirectedEdge[{
              $CellContext`SO[5], 111}, {
              $CellContext`SO[4], 1111}] -> "//", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`USp[4], 11}, {
          $CellContext`SO[5], 111}, {
          $CellContext`USp[2], 1111}, {
          $CellContext`SO[3], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 1111}, {
              $CellContext`SO[3], 11111}] -> "", DirectedEdge[{
              $CellContext`SO[5], 111}, {
              $CellContext`USp[2], 1111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 11}, {
              $CellContext`SO[5], 111}] -> "", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`USp[4], 11}, {
          $CellContext`SO[4], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 11}, {
              $CellContext`SO[4], 111}] -> "", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6046574029528067, 
         41.08246537396731}, {-110.63703964932961`, 105.91421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[6], 1}, {
          $CellContext`USp[4], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`SO[3], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 111}, {
              $CellContext`SO[3], 1111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 11}, {
              $CellContext`USp[2], 111}] -> "//", DirectedEdge[{
              $CellContext`SO[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["An edge marked with // signifies that the node closer \
to the trunk should be replaced according to the following rule: SU(4)\
\[LeftRightArrow]SO(6), SO(5)\[LeftRightArrow]USp(4). ", "Subsubsection"]], \
"Subsubsection"],

Cell[TextData[StyleBox["Summarizing: \[OpenCurlyDoubleQuote]bifunds\
\[CloseCurlyDoubleQuote] for standard SU-SU and SO-USp bifundamentals; \
\[OpenCurlyDoubleQuote]rarebifunds\[CloseCurlyDoubleQuote] for other \
bifundamentals, \[OpenCurlyDoubleQuote]matters\[CloseCurlyDoubleQuote] for \
other representations coupled to simple factors, and \
\[OpenCurlyDoubleQuote]idents\[CloseCurlyDoubleQuote] for the above \
identifications.", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["To remove rather obvious ones with just one branch or \
two small branches, do this", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"RemoveVeryObvious", "[", 
   RowBox[{"branches", "[", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", "12", ",", "bifunds"}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[3], 13}, {
          $CellContext`SU[3], 14}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 176.42}, {-39.56320000000001, 
         33.19444705882353}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[4], 13}, {
          $CellContext`SU[2], 131}}, {{{1, 2}, {1, 3}, {1, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 13}, {
              $CellContext`SU[2], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5800000000000054`, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000004}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[4], 131}, {
          $CellContext`SU[2], 1311}}, {{{1, 2}, {1, 3}, {1, 4}, {4, 5}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[4], 131}] -> "", DirectedEdge[{
              $CellContext`SU[4], 131}, {
              $CellContext`SU[2], 1311}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.0749427917620142`, 
         151.67219679633865`}, {-108.04805491990845`, 103.04805491990845`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[4], 131}, {
          $CellContext`SU[3], 1311}, {
          $CellContext`SU[2], 13111}}, {{{1, 2}, {1, 3}, {1, 4}, {4, 5}, {5, 
         6}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[4], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 131}, {
              $CellContext`SU[3], 1311}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1311}, {
              $CellContext`SU[2], 13111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.3910142348754313`, 
         118.15969750889676`}, {-108.70462633451953`, 103.70462633451959`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[3], 131}}, {{{1, 2}, {1, 3}, {1, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[3], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5800000000000054`, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000004}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[2], 121}, {
          $CellContext`SU[4], 13}, {
          $CellContext`SU[2], 131}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[4], 13}, {
              $CellContext`SU[2], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[4], 12}, {
              $CellContext`SU[2], 121}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5800000000000054`, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000004}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[2], 121}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[4], 131}, {
          $CellContext`SU[2], 1311}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5, 
         6}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[4], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[4], 131}, {
              $CellContext`SU[2], 1311}] -> "", DirectedEdge[{
              $CellContext`SU[4], 12}, {
              $CellContext`SU[2], 121}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.0749427917620142`, 
         151.67219679633865`}, {-108.04805491990845`, 103.04805491990845`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[2], 121}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[4], 131}, {
          $CellContext`SU[3], 1311}, {
          $CellContext`SU[2], 13111}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5, 
         6}, {6, 7}, {7, 8}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[4], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[4], 12}, {
              $CellContext`SU[2], 121}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 131}, {
              $CellContext`SU[3], 1311}] -> "", DirectedEdge[{
              $CellContext`SU[3], 1311}, {
              $CellContext`SU[2], 13111}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$7", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 3.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$8"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.3910142348754313`, 
         118.15969750889676`}, {-108.70462633451953`, 103.70462633451959`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[2], 121}, {
          $CellContext`SU[5], 13}, {
          $CellContext`SU[3], 131}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[4], 12}, {
              $CellContext`SU[2], 121}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[5], 13}, {
              $CellContext`SU[3], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5800000000000054`, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000004}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[2], 121}, {
          $CellContext`SU[4], 13}, {
          $CellContext`SU[2], 131}}, {{{1, 2}, {1, 4}, {1, 6}, {2, 3}, {4, 
         5}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 13}, {
              $CellContext`SU[2], 131}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[4], 12}, {
              $CellContext`SU[2], 121}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.5800000000000054`, 
         176.42000000000002`}, {-89.56319999999997, 84.27680000000004}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["To check that all are Dynkin diagrams, you can do", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"ShowQuiver", "/@", 
    RowBox[{"RemoveVeryObvious", "[", 
     RowBox[{"branches", "[", 
      RowBox[{
       RowBox[{"SU", "[", "6", "]"}], ",", "12", ",", "bifunds"}], "]"}], 
     "]"}]}], ",", "NonDynkinQ"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["If you\[CloseCurlyQuote]re just interested in the top \
level structure, you can also try", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"RemoveVeryObvious", "[", 
   RowBox[{"branches", "[", 
    RowBox[{
     RowBox[{"SU", "[", "6", "]"}], ",", "12", ",", "bifunds", ",", 
     RowBox[{"LevelOneOnly", "\[Rule]", " ", "True"}]}], "]"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[3], 13}, {
          $CellContext`SU[3], 14}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 176.42}, {-39.56320000000001, 
         33.19444705882353}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[4], 13}}, {{{1, 2}, {1, 3}, {1, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 
         176.41999999999996`}, {-53.56320000000002, 48.676799999999986`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[3], 12}, {
          $CellContext`SU[5], 13}}, {{{1, 2}, {1, 3}, {1, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 
         176.41999999999996`}, {-53.56320000000002, 48.676799999999986`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[4], 13}}, {{{1, 2}, {1, 3}, {1, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 
         176.41999999999996`}, {-53.56320000000002, 48.676799999999986`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[3], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[5], 13}}, {{{1, 2}, {1, 3}, {1, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[3], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[5], 13}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 
         176.41999999999996`}, {-53.56320000000002, 48.676799999999986`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SU[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[4], 12}, {
          $CellContext`SU[4], 13}}, {{{1, 2}, {1, 3}, {1, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 13}] -> "", DirectedEdge[{
              $CellContext`SU[6], 1}, {
              $CellContext`SU[4], 12}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.579999999999991, 
         176.41999999999996`}, {-53.56320000000002, 48.676799999999986`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Hopefully you got the idea. Some illustrative \
examples are:", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["All the small branches of USp[6].", \
"Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"USp", "[", "6", "]"}], ",", 
    RowBox[{"hvee", "[", 
     RowBox[{"USp", "[", "6", "]"}], "]"}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "rarebifunds", ",", "idents", ",", "matters"}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {$CellContext`Matter, 11}}, {{{1, 2}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {$CellContext`Matter, 
              11}] -> $CellContext`asym3}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["asym3", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.05919652534620656, 
         73.6113078606187}, {-109.99973987816256`, 104.99973987816256`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[5], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[5], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.06550498067325794, 
         73.9204221716446}, {-109.99368376104857`, 105.9142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SU[3], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SU[3], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.052764727520002275`, 
         68.1252064701745}, {-110.10722268091416`, 105.10722268091413`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[6], 11}, {
          $CellContext`USp[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[6], 11}, {
              $CellContext`USp[2], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[6], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6056997236245998, 
         41.03139166104941}, {-110.63804027717453`, 105.6380402771745}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[6], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[6], 11}] -> "", DirectedEdge[{
              $CellContext`SO[6], 11}, {
              $CellContext`SU[2], 111}] -> "//"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6406096475774703, 
         39.3208053873587}, {-110.67155380416932`, 105.67155380416929`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {$CellContext`G2, 11}, {
          $CellContext`USp[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{$CellContext`G2, 11}, {
              $CellContext`USp[2], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {$CellContext`G2, 11}] -> ""}, 
         GraphLayout -> "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 0.85, 0.85], 
           DiskBox[{0., 1.1}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["G2", TextForm]], "InlineText"], 
                Text[$CellContext`G2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6056997236245989, 
         41.031391661049426`}, {-110.63804027717453`, 105.6380402771745}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}, {
          $CellContext`SO[3], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 1111}, {
              $CellContext`SO[3], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "//", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[4], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[4], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[5], 1111}, {
          $CellContext`USp[2], 11111}, {
          $CellContext`SO[3], 111111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[5], 1111}, {
              $CellContext`USp[2], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[2], 11111}, {
              $CellContext`SO[3], 111111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[5], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.023064257028112448`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731056, 
         17.83421356237311}, {-111.41421356237308`, 106.41421356237313`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[5], 1111}, {
          $CellContext`SO[4], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[5], 1111}, {
              $CellContext`SO[4], 11111}] -> "//", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[5], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}, {
          $CellContext`SO[3], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 1111}, {
              $CellContext`SO[3], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "//", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[4], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[4], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "S", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}, {
          $CellContext`SO[3], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 1111}, {
              $CellContext`SO[3], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "//", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[4], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[4], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[5], 1111}, {
          $CellContext`USp[2], 11111}, {
          $CellContext`SO[3], 111111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[5], 1111}, {
              $CellContext`USp[2], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[2], 11111}, {
              $CellContext`SO[3], 111111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[5], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.023064257028112448`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731056, 
         17.83421356237311}, {-111.41421356237308`, 106.41421356237313`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[5], 1111}, {
          $CellContext`SO[4], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[5], 1111}, {
              $CellContext`SO[4], 11111}] -> "//", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[5], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}, {
          $CellContext`SO[3], 11111}}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}}, 
         Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 1111}, {
              $CellContext`SO[3], 11111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "//", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 4.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.9142135623731065, 
         21.814213562373105`}, {-111.4142135623731, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`USp[2], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`USp[2], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[4], 111}, {
          $CellContext`SO[4], 1111}}, {{{1, 2}, {2, 3}, {3, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 111}, {
              $CellContext`SO[4], 1111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[4], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.8614357845953187, 
         28.500324673484204`}, {-111.41421356237305`, 106.41421356237308`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SO[7], 11}, {
          $CellContext`USp[2], 111}, {
          $CellContext`USp[2], 112}}, {{{1, 2}, {2, 3}, {2, 4}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 112}] -> "S", DirectedEdge[{
              $CellContext`SO[7], 11}, {
              $CellContext`USp[2], 111}] -> "S", DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SO[7], 11}] -> "S"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"S\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.365411142118596, 
         137.61582408246764`}, {-108.74577384606106`, 103.74577384606103`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`SU[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`SU[2], 111}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6406096475774694, 
         39.3208053873587}, {-110.67155380416932`, 105.67155380416929`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SU[4], 11}, {
          $CellContext`USp[2], 111}}, {{{1, 2}, {2, 3}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {
              $CellContext`USp[2], 111}] -> "//"}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"//\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6056997236245989, 
         41.031391661049426`}, {-110.63804027717453`, 105.6380402771745}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`SU[4], 11}, {$CellContext`Matter, 111}}, {{{1, 2}, {2, 
         3}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`SU[4], 11}] -> "", DirectedEdge[{
              $CellContext`SU[4], 11}, {$CellContext`Matter, 
              111}] -> $CellContext`asym}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.03384563758389261], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$2", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["asym", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.}, 0.2], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           GrayLevel[0.85], 
           DiskBox[{0., 0.}, 0.1]}, "DynamicName", BoxID -> 
          "VertexID$3"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{-0.6056997236245989, 
         41.031391661049426`}, {-110.63804027717453`, 105.63804027717453`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`USp[6], 1}, {
          $CellContext`USp[4], 11}}, {{{1, 2}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[6], 1}, {
              $CellContext`USp[4], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.041582132564841494`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.05919652534620656, 
         73.6113078606187}, {-109.99973987816256`, 104.99973987816259`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["All \[OpenCurlyDoubleQuote]non-Dynkin\
\[CloseCurlyDoubleQuote] theories with a single SO[8] as the trunk using just \
SO-USp bifundamentals:", "Subsubsection"]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"ShowQuiver", "/@", 
    RowBox[{"branches", "[", 
     RowBox[{
      RowBox[{"SO", "[", "8", "]"}], ",", 
      RowBox[{"2", 
       RowBox[{"hvee", "[", 
        RowBox[{"SO", "[", "8", "]"}], "]"}]}], ",", "bifunds"}], "]"}]}], 
   ",", "NonDynkinQ"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[2], 14}, {
          $CellContext`USp[2], 15}, {
          $CellContext`USp[2], 16}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 
         6}, {1, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 15}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 14}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 16}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.023064257028112448`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-2., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{3., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {3., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.165786437626884, 
         176.8342135623731}, {-28.4142135623731, 22.23643578459533}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[2], 14}, {
          $CellContext`USp[4], 15}, {
          $CellContext`SO[4], 151}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 
         6}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 15}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 14}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`USp[4], 15}, {
              $CellContext`SO[4], 151}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376269087`, 
         176.83421356237307`}, {-51.41421356237311, 45.523304471464}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[4], 14}, {
          $CellContext`SO[4], 141}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 14}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`USp[4], 14}, {
              $CellContext`SO[4], 141}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.165786437626899, 
         176.8342135623731}, {-62.923295915314284`, 56.98748415060841}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[6], 14}, {
          $CellContext`SO[7], 141}, {
          $CellContext`USp[2], 1411}, {
          $CellContext`USp[2], 1412}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5, 
         6}, {6, 7}, {6, 8}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`USp[6], 14}, {
              $CellContext`SO[7], 141}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[7], 141}, {
              $CellContext`USp[2], 1412}] -> "", DirectedEdge[{
              $CellContext`SO[7], 141}, {
              $CellContext`USp[2], 1411}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$8"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376268936`, 
         176.83421356237304`}, {-87.92329591531427, 82.52866062119665}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[6], 14}, {
          $CellContext`SO[7], 141}, {
          $CellContext`USp[4], 1411}, {
          $CellContext`SO[5], 14111}, {
          $CellContext`USp[2], 141111}, {
          $CellContext`SO[3], 1411111}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5,
          6}, {6, 7}, {7, 8}, {8, 9}, {9, 10}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`USp[2], 141111}, {
              $CellContext`SO[3], 1411111}] -> "", DirectedEdge[{
              $CellContext`USp[6], 14}, {
              $CellContext`SO[7], 141}] -> "", DirectedEdge[{
              $CellContext`USp[4], 1411}, {
              $CellContext`SO[5], 14111}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[5], 14111}, {
              $CellContext`USp[2], 141111}] -> "", DirectedEdge[{
              $CellContext`SO[7], 141}, {
              $CellContext`USp[4], 1411}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.021167650531286893`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$7", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$8", Automatic, Center], 
             DynamicLocation["VertexID$9", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$8"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$8", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$9", Automatic, Center], 
             DynamicLocation["VertexID$10", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$9"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$9", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 6.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$8"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$9"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$10"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.9350919931824571, 
         116.53018578459532`}, {-111.41421356237309`, 106.41421356237309`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[6], 14}, {
          $CellContext`SO[7], 141}, {
          $CellContext`USp[4], 1411}, {
          $CellContext`SO[4], 14111}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5, 
         6}, {6, 7}, {7, 8}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`USp[6], 14}, {
              $CellContext`SO[7], 141}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[7], 141}, {
              $CellContext`USp[4], 1411}] -> "", DirectedEdge[{
              $CellContext`USp[4], 1411}, {
              $CellContext`SO[4], 14111}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.02554714064914992], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$7", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$8"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1036607178572115`, 
         173.7900532936591}, {-111.0706435047916, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[6], 14}, {
          $CellContext`SO[6], 141}, {
          $CellContext`USp[2], 1411}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5, 
         6}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`SO[6], 141}, {
              $CellContext`USp[2], 1411}] -> "", DirectedEdge[{
              $CellContext`USp[6], 14}, {
              $CellContext`SO[6], 141}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.1657864376268936`, 
         176.83421356237304`}, {-87.92329591531427, 82.52866062119665}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[2], 13}, {
          $CellContext`USp[6], 14}, {
          $CellContext`SO[5], 141}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 5}, {5, 
         6}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 13}] -> "", DirectedEdge[{
              $CellContext`USp[6], 14}, {
              $CellContext`SO[5], 141}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 14}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.165786437626899, 
         176.8342135623731}, {-62.923295915314284`, 56.98748415060841}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[2], 12}, {
          $CellContext`USp[4], 13}, {
          $CellContext`SO[4], 131}, {
          $CellContext`USp[4], 14}, {
          $CellContext`SO[4], 141}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 6}, {4, 
         5}, {6, 7}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 13}, {
              $CellContext`SO[4], 131}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 13}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 14}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> "", DirectedEdge[{
              $CellContext`USp[4], 14}, {
              $CellContext`SO[4], 141}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$4", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{2., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {2., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{2.165786437626899, 
         176.8342135623731}, {-62.923295915314284`, 56.98748415060841}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[4], 12}, {
          $CellContext`SO[4], 121}, {
          $CellContext`USp[6], 13}, {
          $CellContext`SO[7], 131}, {
          $CellContext`USp[2], 1311}, {
          $CellContext`USp[2], 1312}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5, 
         6}, {6, 7}, {6, 8}}, Null}, {EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[4], 12}, {
              $CellContext`SO[4], 121}] -> "", DirectedEdge[{
              $CellContext`SO[7], 131}, {
              $CellContext`USp[2], 1312}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 13}] -> "", DirectedEdge[{
              $CellContext`SO[7], 131}, {
              $CellContext`USp[2], 1311}] -> "", DirectedEdge[{
              $CellContext`USp[6], 13}, {
              $CellContext`SO[7], 131}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 12}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.028937842778793414`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 2.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 0.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$8"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{1.8473155638404677`, 
         161.2291407468391}, {-109.76008734878087`, 104.76008734878087`}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None], ",", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{{
          $CellContext`SO[8], 1}, {
          $CellContext`USp[2], 11}, {
          $CellContext`USp[4], 12}, {
          $CellContext`SO[4], 121}, {
          $CellContext`USp[6], 13}, {
          $CellContext`SO[7], 131}, {
          $CellContext`USp[4], 1311}, {
          $CellContext`SO[5], 13111}, {
          $CellContext`USp[2], 131111}, {
          $CellContext`SO[3], 1311111}}, {{{1, 2}, {1, 3}, {1, 5}, {3, 4}, {5,
          6}, {6, 7}, {7, 8}, {8, 9}, {9, 10}}, Null}, {
        EdgeLabels -> {DirectedEdge[{
              $CellContext`USp[2], 131111}, {
              $CellContext`SO[3], 1311111}] -> "", DirectedEdge[{
              $CellContext`USp[4], 12}, {
              $CellContext`SO[4], 121}] -> "", DirectedEdge[{
              $CellContext`USp[4], 1311}, {
              $CellContext`SO[5], 13111}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[6], 13}] -> "", DirectedEdge[{
              $CellContext`USp[6], 13}, {
              $CellContext`SO[7], 131}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[4], 12}] -> "", DirectedEdge[{
              $CellContext`SO[7], 131}, {
              $CellContext`USp[4], 1311}] -> "", DirectedEdge[{
              $CellContext`SO[5], 13111}, {
              $CellContext`USp[2], 131111}] -> "", DirectedEdge[{
              $CellContext`SO[8], 1}, {
              $CellContext`USp[2], 11}] -> ""}, GraphLayout -> 
         "LayeredDigraphDrawing", 
         VertexShapeFunction -> {$CellContext`vsh}}]], Typeset`boxes, 
      Typeset`boxes$s2d = GraphicsGroupBox[{{
         Arrowheads[0.021167650531286893`], 
         Directive[
          Opacity[0.7], 
          Hue[0.6, 0.7, 0.5]], {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$2", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$1"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$1", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$3", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$2"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$2", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$1", Automatic, Center], 
             DynamicLocation["VertexID$5", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$3"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$3", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$3", Automatic, Center], 
             DynamicLocation["VertexID$4", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$4"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$4", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$5", Automatic, Center], 
             DynamicLocation["VertexID$6", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$5"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$5", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$6", Automatic, Center], 
             DynamicLocation["VertexID$7", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$6"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$6", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$7", Automatic, Center], 
             DynamicLocation["VertexID$8", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$7"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$7", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$8", Automatic, Center], 
             DynamicLocation["VertexID$9", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$8"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$8", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}, {
          TagBox[
           ArrowBox[{
             DynamicLocation["VertexID$9", Automatic, Center], 
             DynamicLocation["VertexID$10", Automatic, Center]}], 
           "DynamicName", BoxID -> "EdgeLabelID$9"], 
          InsetBox[
           FormBox["\"\"", TraditionalForm], 
           DynamicLocation["EdgeLabelID$9", Automatic, 
            Scaled[0.5]], 
           ImageScaled[{0.5, 0.5}], BaseStyle -> "Graphics"]}}, {
         Directive[
          Hue[0.6, 0.2, 0.8], 
          EdgeForm[
           Directive[
            GrayLevel[0], 
            Opacity[0.7]]]], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["8", TextForm]], "InlineText"], 
                Text[8]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 6.}]}, "DynamicName", BoxID -> 
          "VertexID$1"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{-1., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {-1., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$2"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$3"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{0., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {0., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$4"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 5.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["6", TextForm]], "InlineText"], 
                Text[6]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 5.}]}, "DynamicName", BoxID -> 
          "VertexID$5"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 3.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["7", TextForm]], "InlineText"], 
                Text[7]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 4.}]}, "DynamicName", BoxID -> 
          "VertexID$6"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 3.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["4", TextForm]], "InlineText"], 
                Text[4]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 3.}]}, "DynamicName", BoxID -> 
          "VertexID$7"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.9}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["5", TextForm]], "InlineText"], 
                Text[5]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 2.}]}, "DynamicName", BoxID -> 
          "VertexID$8"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., 1.1}, 0.2, 
            NCache[{Pi, 2 Pi}, {3.141592653589793, 6.283185307179586}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["2", TextForm]], "InlineText"], 
                Text[2]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 1.}]}, "DynamicName", BoxID -> 
          "VertexID$9"], 
         TagBox[{
           RGBColor[1, 1, 0.85], 
           DiskBox[{1., -0.1}, 0.2, 
            NCache[{0, Pi}, {0, 3.141592653589793}]], 
           InsetBox[
            BoxData[
             FormBox[
              StyleBox[
               InterpretationBox[
                Cell[
                 BoxData[
                  FormBox["3", TextForm]], "InlineText"], 
                Text[3]], 14, 
               GrayLevel[0], Bold, StripOnInput -> False], 
              TraditionalForm]], {1., 0.}]}, "DynamicName", BoxID -> 
          "VertexID$10"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
        
        ImageSizeCache->{{0.24411977096024362`, 
         82.67254689570639}, {-111.41421356237302`, 106.4142135623731}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False,
      UnsavedVariables:>{$CellContext`flag}]],
    DefaultBaseStyle->{
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
    
    FrameTicks->None]}], "}"}]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Finally, this lists all theories with a single SU(4) \
as the trunk:", "Subsubsection"]], "Subsubsection"],

Cell[BoxData[
 RowBox[{"ShowQuiver", "/@", 
  RowBox[{"branches", "[", 
   RowBox[{
    RowBox[{"SU", "[", "4", "]"}], ",", 
    RowBox[{"2", 
     RowBox[{"hvee", "[", 
      RowBox[{"SU", "[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"Join", "[", 
     RowBox[{"bifunds", ",", "rarebifunds", ",", "idents", ",", "matters"}], 
     "]"}]}], "]"}]}]], "Input"]
}, Open  ]]
},
WindowSize->{740, 866},
WindowMargins->{{58, Automatic}, {Automatic, 0}},
ShowSelection->True,
TrackCellChangeTimes->False,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 28, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 78, 0, 35, "Subsubsection"],
Cell[660, 24, 787, 25, 63, "Input"],
Cell[1450, 51, 886, 28, 63, "Input"],
Cell[2339, 81, 913, 29, 63, "Input"],
Cell[3255, 112, 782, 25, 63, "Input"],
Cell[4040, 139, 454, 16, 28, "Input"],
Cell[4497, 157, 150, 4, 28, "Input"],
Cell[4650, 163, 153, 4, 28, "Input"],
Cell[4806, 169, 155, 4, 28, "Input"],
Cell[4964, 175, 142, 4, 28, "Input"],
Cell[5109, 181, 697, 19, 63, "Input"],
Cell[5809, 202, 329, 12, 28, "Input"],
Cell[6141, 216, 2630, 73, 182, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8808, 294, 300, 3, 83, "Subsubsection"],
Cell[9111, 299, 2907, 74, 131, "Input"],
Cell[12021, 375, 254, 8, 28, "Input"],
Cell[12278, 385, 253, 8, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12568, 398, 639, 8, 155, "Subsubsection"],
Cell[13210, 408, 193, 6, 28, "Input"],
Cell[13406, 416, 195, 6, 28, "Input"],
Cell[13604, 424, 201, 6, 28, "Input"],
Cell[13808, 432, 4943, 129, 335, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18788, 566, 183, 2, 59, "Subsubsection"],
Cell[18974, 570, 1494, 41, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20505, 616, 220, 2, 59, "Subsubsection"],
Cell[20728, 620, 157, 5, 28, "Input"],
Cell[20888, 627, 182, 6, 28, "Input"],
Cell[21073, 635, 152, 5, 28, "Input"],
Cell[21228, 642, 177, 6, 28, "Input"],
Cell[21408, 650, 346, 11, 28, "Input"],
Cell[21757, 663, 148, 4, 28, "Input"],
Cell[21908, 669, 741, 23, 46, "Input"],
Cell[22652, 694, 388, 12, 28, "Input"],
Cell[23043, 708, 141, 4, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23221, 717, 109, 1, 35, "Subsubsection"],
Cell[23333, 720, 104, 3, 28, "Input"],
Cell[23440, 725, 112, 3, 28, "Input"],
Cell[23555, 730, 135, 4, 28, "Input"],
Cell[23693, 736, 160, 5, 28, "Input"],
Cell[23856, 743, 82, 2, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23975, 750, 196, 2, 59, "Subsubsection"],
Cell[24174, 754, 1995, 58, 97, "Input"],
Cell[26172, 814, 3746, 109, 182, "Input"],
Cell[29921, 925, 1898, 55, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31856, 985, 315, 4, 59, "Subsubsection"],
Cell[32174, 991, 1507, 45, 114, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33718, 1041, 110, 1, 35, "Subsubsection"],
Cell[33831, 1044, 206, 6, 28, "Input"],
Cell[34040, 1052, 206, 6, 28, "Input"],
Cell[34249, 1060, 207, 6, 28, "Input"],
Cell[34459, 1068, 224, 7, 28, "Input"],
Cell[34686, 1077, 224, 7, 28, "Input"],
Cell[34913, 1086, 207, 6, 28, "Input"],
Cell[35123, 1094, 207, 6, 28, "Input"],
Cell[35333, 1102, 230, 7, 28, "Input"],
Cell[35566, 1111, 208, 6, 28, "Input"],
Cell[35777, 1119, 197, 6, 28, "Input"],
Cell[35977, 1127, 175, 5, 28, "Input"],
Cell[36155, 1134, 209, 6, 28, "Input"],
Cell[36367, 1142, 210, 6, 28, "Input"],
Cell[36580, 1150, 202, 6, 28, "Input"],
Cell[36785, 1158, 182, 6, 28, "Input"],
Cell[36970, 1166, 203, 6, 28, "Input"],
Cell[37176, 1174, 400, 12, 28, "Input"],
Cell[37579, 1188, 184, 6, 28, "Input"],
Cell[37766, 1196, 233, 7, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38036, 1208, 456, 5, 107, "Subsubsection"],
Cell[CellGroupData[{
Cell[38517, 1217, 130, 3, 28, "Input"],
Cell[38650, 1222, 5406, 158, 131, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44105, 1386, 136, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[44266, 1391, 169, 5, 28, "Input"],
Cell[44438, 1398, 23408, 611, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67883, 2014, 164, 5, 28, "Input"],
Cell[68050, 2021, 103, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68190, 2028, 166, 5, 28, "Input"],
Cell[68359, 2035, 248, 8, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68656, 2049, 101, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[68782, 2054, 221, 5, 28, "Input"],
Cell[69006, 2061, 43163, 1129, 475, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112218, 3196, 257, 3, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[112500, 3203, 230, 6, 28, "Input"],
Cell[112733, 3211, 44969, 1156, 439, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157739, 4372, 227, 6, 28, "Input"],
Cell[157969, 4380, 502, 16, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[158498, 4400, 255, 6, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[158778, 4410, 110, 1, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[158913, 4415, 234, 6, 28, "Input"],
Cell[159150, 4423, 26415, 689, 233, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185614, 5118, 115, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[185754, 5123, 294, 8, 28, "Input"],
Cell[186051, 5133, 38057, 977, 426, "Output"]
}, Open  ]]
}, Open  ]],
Cell[224135, 6114, 246, 3, 59, "Subsubsection"],
Cell[224384, 6119, 469, 6, 77, "Subsubsection"],
Cell[CellGroupData[{
Cell[224878, 6129, 145, 1, 53, "Subsubsection"],
Cell[CellGroupData[{
Cell[225048, 6134, 217, 6, 28, "Input"],
Cell[225268, 6142, 75125, 1948, 887, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300442, 8096, 113, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[300580, 8101, 293, 8, 46, "Input"],
Cell[300876, 8111, 45, 1, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300970, 8118, 151, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[301146, 8123, 278, 7, 46, "Input"],
Cell[301427, 8132, 31747, 828, 259, "Output"]
}, Open  ]]
}, Open  ]],
Cell[333201, 8964, 123, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[333349, 8969, 97, 1, 29, "Subsubsection"],
Cell[CellGroupData[{
Cell[333471, 8974, 338, 9, 46, "Input"],
Cell[333812, 8985, 166575, 4234, 959, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[500436, 13225, 203, 2, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[500664, 13231, 334, 10, 28, "Input"],
Cell[501001, 13243, 105723, 2671, 837, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[606773, 15920, 130, 1, 35, "Subsubsection"],
Cell[606906, 15923, 358, 10, 46, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

